Invariable generation of finite simple groups and rational homology of coset posets

We show that every finite simple group is generated invariably by a Sylow subgroup and a cyclic group. It follows that that the order complex of the coset poset of an arbitrary finite group has nontrivial reduced rational homology.

==> anc/invgen-char-input.txt <==
#####
# Small sporadic groups
# Check invariable generation by two elements of prime order
#  except for some Matthieu groups
#####
# InvgenGoodPairs(InvgenPairOrders(G)) returns the orders of pairs
#  of elements that invariably generate G, filtered down to where 
#  both are prime, or where one is prime
# InvgenSylowpElementOrders(G, 2) returns the orders of elements
#  that invariably generate G when combined with a Sylow 2-subgroup

# MathieuGroups
G:=AtlasGroup("M11");
InvgenGoodPairs(InvgenPairOrders(G));

G:=AtlasGroup("M12");
InvgenPairOrders(G);
InvgenGoodPairs(last);
InvgenSylowpElementOrders(G, 2);
InvgenSylowpElementOrders(G, 3);

G:=AtlasGroup("M23");
InvgenGoodPairs(InvgenPairOrders(G));

G:=AtlasGroup("M24");
InvgenGoodPairs(InvgenPairOrders(G));

# Other sporadics
G:=AtlasGroup("HS");
InvgenGoodPairs(InvgenPairOrders(G));

# Co2 takes more than 8 GB of memory -- computation omitted
# G:=AtlasGroup("Co2");
# InvgenGoodPairs(InvgenPairOrders(G));

G:=AtlasGroup("Co3");
InvgenGoodPairs(InvgenPairOrders(G));

G:=AtlasGroup("McL");
InvgenGoodPairs(InvgenPairOrders(G));

#####
# Linear groups with no Zsygmondy prime at the needed exponent
#####
G:=AtlasGroup("L6(2)");
InvgenGoodPairs(InvgenPairOrders(G));
InvgenSylowpElementOrders(G, 2);

G:=AtlasGroup("U4(2)");
InvgenGoodPairs(InvgenPairOrders(G));
InvgenSylowpElementOrders(G, 2);

G:=AtlasGroup("S6(2)");
InvgenGoodPairs(InvgenPairOrders(G));
InvgenSylowpElementOrders(G, 2);
InvgenSylowpElementOrders(G, 3);

G:=AtlasGroup("O8+(2)");
InvgenGoodPairs(InvgenPairOrders(G));
InvgenSylowpElementOrders(G, 2);
InvgenSylowpElementOrders(G, 3);



==> anc/invgen-char-output.txt <==
gap> #####
gap> # Small sporadic groups
gap> # Check invariable generation by two elements of prime order
gap> #  except for some Matthieu groups
gap> #####
gap> # InvgenGoodPairs(InvgenPairOrders(G)) returns the orders of pairs
gap> #  of elements that invariably generate G, filtered down to where 
gap> #  both are prime, or where one is prime
gap> # InvgenSylowpElementOrders(G, 2) returns the orders of elements
gap> #  that invariably generate G when combined with a Sylow 2-subgroup

gap> # MathieuGroups
gap> G:=AtlasGroup("M11");
Group([ (2,10)(4,11)(5,7)(8,9), (1,4,3,8)(2,5,6,9) ])
gap> InvgenGoodPairs(InvgenPairOrders(G));
#I  Group of order 7920
#I    with 10 conjugacy classes of elements
#I    and  5 conjugacy classes of maximal subgroups
#I  No prime pair found
[ [ 4, 11 ], [ 4, 11 ], [ 8, 11 ], [ 8, 11 ], [ 8, 11 ], [ 8, 11 ] ]

gap> G:=AtlasGroup("M12");
Group([ (1,4)(3,10)(5,11)(6,12), (1,8,9)(2,3,4)(5,12,11)(6,10,7) ])
gap> InvgenPairOrders(G);
#I  Group of order 95040
#I    with 15 conjugacy classes of elements
#I    and  11 conjugacy classes of maximal subgroups
[ [ 10, 11 ], [ 10, 11 ] ]
gap> InvgenGoodPairs(last);
#I  No prime pair found
[ [ 10, 11 ], [ 10, 11 ] ]
gap> InvgenSylowpElementOrders(G, 2);
#I  Group of order 95040
#I    with 15 conjugacy classes of elements
#I    and  11 conjugacy classes of maximal subgroups
[ 5, 10, 11, 11 ]
gap> InvgenSylowpElementOrders(G, 3);
#I  Group of order 95040
#I    with 15 conjugacy classes of elements
#I    and  11 conjugacy classes of maximal subgroups
[ 2, 5, 6, 10, 11, 11 ]

gap> G:=AtlasGroup("M23");
Group([ (1,2)(3,4)(7,8)(9,10)(13,14)(15,16)(19,20)(21,22), (1,16,11,3)
  (2,9,21,12)(4,5,8,23)(6,22,14,18)(13,20)(15,17) ])
gap> InvgenGoodPairs(InvgenPairOrders(G));
#I  Group of order 10200960
#I    with 17 conjugacy classes of elements
#I    and  7 conjugacy classes of maximal subgroups
[ [ 2, 23 ], [ 2, 23 ], [ 3, 23 ], [ 3, 23 ], [ 5, 23 ], [ 5, 23 ], 
  [ 7, 23 ], [ 7, 23 ], [ 7, 23 ], [ 7, 23 ] ]

gap> G:=AtlasGroup("M24");
Group([ (1,4)(2,7)(3,17)(5,13)(6,9)(8,15)(10,19)(11,18)(12,21)(14,16)(20,24)
  (22,23), (1,4,6)(2,21,14)(3,9,15)(5,18,10)(13,17,16)(19,24,23) ])
gap> InvgenGoodPairs(InvgenPairOrders(G));
#I  Group of order 244823040
#I    with 26 conjugacy classes of elements
#I    and  9 conjugacy classes of maximal subgroups
#I  No prime pair found
[ [ 4, 23 ], [ 4, 23 ], [ 10, 23 ], [ 10, 23 ], [ 11, 21 ], [ 11, 21 ], 
  [ 12, 23 ], [ 12, 23 ], [ 21, 23 ], [ 21, 23 ], [ 21, 23 ], [ 21, 23 ] ]

gap> # Other sporadics
gap> G:=AtlasGroup("HS");
<permutation group of size 44352000 with 2 generators>
gap> InvgenGoodPairs(InvgenPairOrders(G));
#I  Group of order 44352000
#I    with 24 conjugacy classes of elements
#I    and  12 conjugacy classes of maximal subgroups
[ [ 2, 11 ], [ 2, 11 ], [ 5, 11 ], [ 5, 11 ], [ 5, 11 ], [ 5, 11 ] ]

gap> # Co2 takes more than 8 GB of memory -- computation omitted
gap> # G:=AtlasGroup("Co2");
gap> # InvgenGoodPairs(InvgenPairOrders(G));

gap> G:=AtlasGroup("Co3");
<permutation group of size 495766656000 with 2 generators>
gap> InvgenGoodPairs(InvgenPairOrders(G));
#I  Group of order 495766656000
#I    with 42 conjugacy classes of elements
#I    and  14 conjugacy classes of maximal subgroups
[ [ 2, 23 ], [ 2, 23 ], [ 3, 23 ], [ 3, 23 ], [ 3, 23 ], [ 3, 23 ], 
  [ 5, 23 ], [ 5, 23 ] ]

gap> G:=AtlasGroup("McL");
<permutation group of size 898128000 with 2 generators>
gap> InvgenGoodPairs(InvgenPairOrders(G));
#I  Group of order 898128000
#I    with 24 conjugacy classes of elements
#I    and  12 conjugacy classes of maximal subgroups
[ [ 3, 11 ], [ 3, 11 ], [ 5, 11 ], [ 5, 11 ] ]

gap> #####
gap> # Linear groups with no Zsygmondy prime at the needed exponent
gap> #####
gap> G:=AtlasGroup("L6(2)");
<permutation group of size 20158709760 with 2 generators>
gap> InvgenGoodPairs(InvgenPairOrders(G));
#I  Group of order 20158709760
#I    with 60 conjugacy classes of elements
#I    and  9 conjugacy classes of maximal subgroups
[ [ 3, 31 ], [ 3, 31 ], [ 3, 31 ], [ 3, 31 ], [ 3, 31 ], [ 3, 31 ], 
  [ 7, 31 ], [ 7, 31 ], [ 7, 31 ], [ 7, 31 ], [ 7, 31 ], [ 7, 31 ], 
  [ 7, 31 ], [ 7, 31 ], [ 7, 31 ], [ 7, 31 ], [ 7, 31 ], [ 7, 31 ], 
  [ 7, 31 ], [ 7, 31 ], [ 7, 31 ], [ 7, 31 ], [ 7, 31 ], [ 7, 31 ] ]
gap> InvgenSylowpElementOrders(G, 2);
#I  Group of order 20158709760
#I    with 60 conjugacy classes of elements
#I    and  9 conjugacy classes of maximal subgroups
[ 9, 21, 21, 63, 63, 63, 63, 63, 63 ]

gap> G:=AtlasGroup("U4(2)");
Group([ (1,2)(3,5)(4,7)(6,10)(8,13)(9,15)(11,18)(12,17)(16,23)(20,25)(21,26)
  (22,24), (1,3,6,11,19)(2,4,8,14,22)(5,9,16,10,17)(7,12,20,13,21)
  (18,24,27,26,25) ])
gap> InvgenGoodPairs(InvgenPairOrders(G));
#I  Group of order 25920
#I    with 20 conjugacy classes of elements
#I    and  5 conjugacy classes of maximal subgroups
[ [ 3, 5 ], [ 3, 5 ] ]
gap> InvgenSylowpElementOrders(G, 2);
#I  Group of order 25920
#I    with 20 conjugacy classes of elements
#I    and  5 conjugacy classes of maximal subgroups
[ 9, 9 ]

gap> G:=AtlasGroup("S6(2)");
Group([ (2,3)(6,7)(9,10)(12,14)(17,19)(20,22), (1,2,3,4,5,6,8)
  (7,9,11,13,16,18,14)(10,12,15,17,20,19,21)(22,23,24,25,26,27,28) ])
gap> InvgenGoodPairs(InvgenPairOrders(G));
#I  Group of order 1451520
#I    with 30 conjugacy classes of elements
#I    and  8 conjugacy classes of maximal subgroups
#I  No prime pair found
[ [ 6, 7 ], [ 7, 12 ] ]
gap> InvgenSylowpElementOrders(G, 2);
#I  Group of order 1451520
#I    with 30 conjugacy classes of elements
#I    and  8 conjugacy classes of maximal subgroups
[ 9, 15 ]
gap> InvgenSylowpElementOrders(G, 3);
#I  Group of order 1451520
#I    with 30 conjugacy classes of elements
#I    and  8 conjugacy classes of maximal subgroups
[ 4, 7, 8, 12, 15 ]

gap> G:=AtlasGroup("O8+(2)");
<matrix group of size 174182400 with 2 generators>
gap> InvgenGoodPairs(InvgenPairOrders(G));
#I  Group of order 174182400
#I    with 53 conjugacy classes of elements
#I    and  17 conjugacy classes of maximal subgroups
#I  No prime pair found
[  ]
gap> InvgenSylowpElementOrders(G, 2);
#I  Group of order 174182400
#I    with 53 conjugacy classes of elements
#I    and  17 conjugacy classes of maximal subgroups
[ 9, 9, 9 ]
gap> InvgenSylowpElementOrders(G, 3);
#I  Group of order 174182400
#I    with 53 conjugacy classes of elements
#I    and  17 conjugacy classes of maximal subgroups
[ 7, 4, 8 ]



==> anc/invgen-char.g <==
#=====================
# Check for invariable generation with maximal subgroups
#   and character fusion tables
# The character tables here are (mostly?) a convenient way
#   to track conjugacy classes.
#   In particular, the orderings of conj classes may not be stable
#   without using the character tables.
#=====================

# Usage:
#  InvgenPairOrders(G)
#     returns orders of pairs of elements that invariably generate G
#
#  InvgenGoodPairs(list)
#     filters a list of pairs of integers to pairs of primes (if available), 
#      otherwise pairs with a prime and another integer
#
#  InvgenSylowpElements(G,p)
#     returns orders of elements that together with a Sylow p-subgroup invariably generate G

InvgenPairs:=function(chartbl)
  local G, maxsgs, maxtbls, fus, missing, goodpairs, i, j, conjclasses;

  if IsGroup(chartbl) then
    chartbl:=CharacterTable(chartbl);
  fi;

  G:=UnderlyingGroup(chartbl);
  Info(InfoWarning, 1, "Group of order ", Size(G));

  # Compute conjugacy classes and maximal subgroups of G
  conjclasses:=ConjugacyClasses(chartbl);
  Info(InfoWarning, 1, "  with ", Size(conjclasses), " conjugacy classes of elements");
  maxsgs:=MaximalSubgroupClassReps(G);
  Info(InfoWarning, 1, "  and  ", Size(maxsgs), " conjugacy classes of maximal subgroups");
  maxtbls:=List(maxsgs, CharacterTable);

  # FusionConjugacyClasses returns what conjugacy classes in a subgroup fuse to in G
  #  This gives in particular which conjugacy classes appear in the subgroup
  fus:=List(maxtbls, x->Set(FusionConjugacyClasses(x,chartbl)));
  missing:=List(fus, x->Difference([1..Size(ConjugacyClasses(chartbl))], x));

  # return pairs of conjugacy classes where no maxsg contains elements of both
  goodpairs:=[];
  for i in missing[1] do
    for j in Intersection(Filtered(missing, x->(not i in x))) do
      AddSet(goodpairs, Set([i,j]));
    od;
  od;
  return List(goodpairs, x->conjclasses{x});
end;

# given pairs of conjugacy classes, return pairs of orders (least order first)
InvgenPairOrders:=function(chartbl)
  return List(InvgenPairs(chartbl), x->SortedList(List(x, y->Order(Representative(y)))));
end;

# given pairs of orders, return sublist of pairs where both are prime
#  or (failing that) where at least one is prime, with a warning
InvgenGoodPairs:=function(list)
  local goodlist;

  goodlist:=Filtered(list, x->(IsPrime(x[1]) and IsPrime(x[2])));
  if not IsEmpty(goodlist) then
    return goodlist;
  fi;
  Info(InfoWarning, 1, "No prime pair found");
  return Filtered(list, x->(IsPrime(x[1]) or IsPrime(x[2])));
end;

# Find conjugacy classes invariably generating with Sylow p-subgroup for fixed p
InvgenSylowpElements:=function(chartbl, p)
  local G, maxsgs, maxtbls, fus, missing, goodpairs, i, j, conjclasses;

  if IsGroup(chartbl) then
    chartbl:=CharacterTable(chartbl);
  fi;

  G:=UnderlyingGroup(chartbl);
  Info(InfoWarning, 1, "Group of order ", Size(G));

  # Compute conjugacy classes and maximal subgroups (of index divisible by p) of G
  conjclasses:=ConjugacyClasses(chartbl);
  Info(InfoWarning, 1, "  with ", Size(conjclasses), " conjugacy classes of elements");
  maxsgs:=MaximalSubgroupClassReps(G);
  Info(InfoWarning, 1, "  and  ", Size(maxsgs), " conjugacy classes of maximal subgroups");
  maxsgs:=Filtered(maxsgs, x->((Index(G, x) mod p) <> 0));
  maxtbls:=List(maxsgs, CharacterTable);

  # FusionConjugacyClasses returns what conjugacy classes in a subgroup fuse to in G
  #  This gives in particular which conjugacy classes appear in the subgroup
  fus:=List(maxtbls, x->Set(FusionConjugacyClasses(x,chartbl)));
  missing:=List(fus, x->Difference([1..Size(ConjugacyClasses(chartbl))], x));

  return conjclasses{Intersection(missing)};
end;

InvgenSylowpElementOrders:=function(chartbl, p)
  return List(InvgenSylowpElements(chartbl, p), y->Order(Representative(y)));
end;

